Measuring AI Search Visibility for AEO and GEO: What Citation Metrics from ChatGPT, Google AI Overviews and Perplexity Measure

AI search visibility is now tracked by counting which sources AI answer engines such as ChatGPT, Google AI Overviews and Perplexity cite, often for answer engine optimization (AEO) and generative engine optimization (GEO). This paper explains what those citation numbers measure and when two of them can be compared. Every such number, whether a citation rate, a citation stability figure or a brand's AI visibility score, is an average of one underlying quantity: the probability that a source is shown for a query, through a given capture path, on a given occasion and draw. Two such numbers are rarely comparable, because each averages over different draws, occasions, queries, capture paths and engine sub-queries. We give a measurement model that separates a source missing from one draw from a source leaving the set the engine uses, define what citation stability and the admission stage of the citation funnel should mean, and prove what a study design can identify. Separating random noise from real change requires at least two draws of each query per occasion. Normalizing by that noise floor leaves a free-intercept decay fit unchanged. Intervals that resample only queries leave out between-occasion variance, so they cover the true value less often as more queries are added. We name five layers of averaging, including the engine's expansion of a user query into sub-queries, which no outside observer can condition on. The citation list shown with an answer is shaped by both the sources the answer was generated from and other features of the answer, so it is not a noisy copy of those sources, and conditioning on it can bias estimates in ways that more data and better parsing do not remove. A simulation study illustrates each result. We report which source fields four public AI answer surfaces expose and give a reporting checklist. We claim nothing about the effect of AEO or GEO actions.

==> anc/simulation.py <==
#!/usr/bin/env python3
"""Simulation study of "Measuring AI Search Visibility for AEO and GEO" (Section 5, Figure 1).

Every number this script writes is synthetic: no measurement of any engine enters.

Outputs, written to the current working directory (or to the folder given as the first argument):

  fig_simulation.pdf       Figure 1.
  simulation_summary.json  Every simulation number quoted in Section 5.

Requirements: Python >= 3.9, NumPy, Matplotlib. No network access. Deterministic: every random draw uses the
fixed seed 20261005.

Usage:  python simulation.py [output_dir]
"""

from __future__ import annotations

import json
import math
import sys
from collections import Counter
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402

HERE = Path(sys.argv[1]).resolve() if len(sys.argv) > 1 else Path.cwd()


plt.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 8.5,
        "axes.titlesize": 9,
        "axes.labelsize": 8.5,
        "legend.fontsize": 7.5,
        "xtick.labelsize": 7.5,
        "ytick.labelsize": 7.5,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "pdf.fonttype": 42,
    }
)
C_A, C_B, C_C = "#1f4e79", "#c0504d", "#7f7f7f"


# ---------------------------------------------------------------------------
# Simulation model (Section 3): latent two-state Markov membership M_t,
# an occasion-level factor F_t ~ Bernoulli(c) shared by all draws of one
# occasion, and per-draw inclusion B_tj ~ Bernoulli(pi). Y_tj = M_t F_t B_tj.
# ---------------------------------------------------------------------------


def latent_chain(rng, n, d, mu, lam):
    """Stationary two-state chain with occupancy mu and lag-1 autocorrelation lam."""
    a = (1 - lam) * (1 - mu)  # P(1 -> 0)
    b = (1 - lam) * mu  # P(0 -> 1)
    m = np.empty((n, d), dtype=bool)
    m[:, 0] = rng.random(n) < mu
    for t in range(1, d):
        u = rng.random(n)
        m[:, t] = np.where(m[:, t - 1], u >= a, u < b)
    return m


def simulate_panel(rng, n, d, k, pi, c, mu, lam):
    m = latent_chain(rng, n, d, mu, lam)
    f = rng.random((n, d)) < c
    bdraw = rng.random((n, d, k)) < pi
    return (m & f)[:, :, None] & bdraw  # shape (n, d, k)


def single_draw_retention(y, lag):
    """P(Y_{t+lag,1} = 1 | Y_{t,1} = 1), pooled over t."""
    a = y[:, :-lag, 0] if lag else y[:, :, 0]
    b = y[:, lag:, 0] if lag else y[:, :, 1]
    return float((a & b).sum() / a.sum())


def panel_a(rng):
    """Proposition 1: (pi, c) enter single-draw data only through pi * c."""
    mu, lam, n, d, k = 0.35, 0.9, 200_000, 9, 2
    settings = {"S1": (0.60, 1.00), "S2": (0.75, 0.80)}
    out = {}
    for name, (pi, c) in settings.items():
        y = simulate_panel(rng, n, d, k, pi, c, mu, lam)
        out[name] = {
            "pi": pi,
            "c": c,
            "noise_floor_k2": single_draw_retention(y, 0),
            "retention": {lag: single_draw_retention(y, lag) for lag in range(1, d)},
            "theory_retention": {lag: pi * c * (mu + (1 - mu) * lam**lag) for lag in range(1, d)},
        }
    return out


def fit_loglinear(x, r):
    slope, intercept = np.polyfit(x, np.log(r), 1)
    return lambda h: math.exp(intercept + slope * h)


def fit_asymptote(x, r):
    """Least squares for a + b * exp(-kappa * x), a in [0, 1], profile over kappa."""
    best = None
    for kappa in np.linspace(0.005, 1.5, 300):
        z = np.exp(-kappa * x)
        design = np.column_stack([np.ones_like(z), z])
        coef, *_ = np.linalg.lstsq(design, r, rcond=None)
        a, b = coef
        if a < 0:
            a = 0.0
            b = float(np.dot(z, r) / np.dot(z, z))
        elif a > 1:
            continue
        sse = float(np.sum((r - a - b * z) ** 2))
        if best is None or sse < best[0]:
            best = (sse, a, b, kappa)
    _, a, b, kappa = best
    return lambda h: a + b * math.exp(-kappa * h)


def panel_b(rng):
    """Span versus a 28-day projection, with and without an asymptote."""
    mu, lam, pi, c, n, horizon, reps = 0.35, 0.9, 0.6, 1.0, 1500, 28, 200
    truth = pi * c * (mu + (1 - mu) * lam**horizon)
    spans = [6, 8, 10, 14, 21]
    res = {}
    for span in spans:
        ratios_ll, ratios_as = [], []
        lags = np.arange(1, span + 1, dtype=float)
        for _ in range(reps):
            y = simulate_panel(rng, n, span + 1, 1, pi, c, mu, lam)
            r = np.array([single_draw_retention(y, int(lag)) for lag in lags])
            ratios_ll.append(fit_loglinear(lags, r)(horizon) / truth)
            ratios_as.append(fit_asymptote(lags, r)(horizon) / truth)
        res[span] = {
            "loglinear_q": np.percentile(ratios_ll, [2.5, 25, 50, 75, 97.5]).tolist(),
            "asymptote_q": np.percentile(ratios_as, [2.5, 25, 50, 75, 97.5]).tolist(),
        }
    return {"truth_R28": truth, "spans": res, "reps": reps, "entities": n}


def coverage_theory(n, n_pairs, sum_m2, sigma_u, sigma_e):
    """Coverage of a nominal 95% query-only interval under Proposition 3's model."""
    se_q = sigma_e / math.sqrt(n * n_pairs)
    v_u = sigma_u**2 * sum_m2 / n_pairs**2
    z = 1.959964 * se_q / math.sqrt(se_q**2 + v_u)
    return math.erf(z / math.sqrt(2))


def pair_structure(offsets, lag):
    pairs = [
        (i, j)
        for i in range(len(offsets))
        for j in range(len(offsets))
        if offsets[j] - offsets[i] == lag
    ]
    m = Counter()
    for i, j in pairs:
        m[i] += 1
        m[j] += 1
    return pairs, sum(v * v for v in m.values())


def panel_c(rng):
    """Proposition 3: query-only intervals lose coverage as queries are added."""
    offsets = [0, 2, 3, 6, 7, 8]  # the occasion layout of the Section 8 panel
    sigma_u, sigma_e, reps = 0.04, 0.25, 2000
    ns = [25, 50, 100, 200, 400, 800, 1600]
    out = {"offsets": offsets, "sigma_u": sigma_u, "sigma_e": sigma_e, "reps": reps, "lags": {}}
    for lag in (1, 8):
        pairs, sum_m2 = pair_structure(offsets, lag)
        sim, theory = [], []
        for n in ns:
            hits = 0
            for _ in range(reps):
                u = rng.normal(0, sigma_u, len(offsets))
                occ = np.array([u[i] + u[j] for i, j in pairs])
                eps = rng.normal(0, sigma_e, (n, len(pairs)))
                per_query = (occ[None, :] + eps).mean(axis=1)
                est = per_query.mean()
                half = 1.959964 * per_query.std(ddof=1) / math.sqrt(n)
                hits += abs(est) <= half
            sim.append(hits / reps)
            theory.append(coverage_theory(n, len(pairs), sum_m2, sigma_u, sigma_e))
        out["lags"][lag] = {
            "n_pairs": len(pairs),
            "sum_m2": sum_m2,
            "n": ns,
            "sim": sim,
            "theory": theory,
        }
    return out


def panel_d(rng):
    """Collapse rules: any-wave and >=2-of-W rates grow with W; the per-wave rate does not."""
    mu, lam, pi, c, n = 0.35, 0.9, 0.55, 1.0, 200_000
    ws = list(range(1, 14))
    y = simulate_panel(rng, n, max(ws), 1, pi, c, mu, lam)[:, :, 0]
    per_wave = float(y.mean())
    ever = [float(y[:, :w].any(axis=1).mean()) for w in ws]
    ge2 = [float((y[:, :w].sum(axis=1) >= 2).mean()) for w in ws]
    return {"W": ws, "per_wave": per_wave, "ever": ever, "ge2": ge2}


def make_simulation_figure():
    rng = np.random.default_rng(20261005)
    a, b, c, d = panel_a(rng), panel_b(rng), panel_c(rng), panel_d(rng)
    fig, axes = plt.subplots(2, 2, figsize=(7.0, 5.4))

    ax = axes[0, 0]
    for name, col, mk in (("S1", C_A, "o"), ("S2", C_B, "s")):
        s = a[name]
        lags = sorted(s["retention"])
        ax.plot(
            lags,
            [s["retention"][g] for g in lags],
            mk + "-",
            color=col,
            ms=3.5,
            lw=1,
            label=f"{name}: $\\pi$={s['pi']:.2f}, $c$={s['c']:.2f}",
        )
        ax.plot([0], [s["noise_floor_k2"]], mk, color=col, ms=6, mfc="white", mew=1.4)
    ax.axvline(0.5, color=C_C, lw=0.6, ls=":")
    ax.text(0.05, 0.97, "needs $k\\geq 2$", transform=ax.transAxes, va="top", fontsize=7, color=C_C)
    ax.set_xlabel("lag $\\Delta$ (occasions); open marker at 0 = same-occasion agreement")
    ax.set_ylabel("retention $P(Y_{t+\\Delta}=1\\mid Y_t=1)$")
    ax.set_title("(a) Draw noise vs. fast churn: identical at $k=1$")
    ax.set_ylim(0.2, 0.85)
    ax.legend(loc="upper right", frameon=False)

    ax = axes[0, 1]
    spans = sorted(b["spans"])
    x = np.arange(len(spans))
    for key, col, off, lab in (
        ("loglinear_q", C_B, -0.12, "no asymptote: $\\log R=\\alpha+\\beta\\Delta$"),
        ("asymptote_q", C_A, 0.12, "with asymptote: $a+b\\,e^{-\\kappa\\Delta}$"),
    ):
        q = np.array([b["spans"][s][key] for s in spans])
        ax.errorbar(
            x + off,
            q[:, 2],
            yerr=[q[:, 2] - q[:, 0], q[:, 4] - q[:, 2]],
            fmt="o",
            color=col,
            ms=3.5,
            lw=0.9,
            capsize=2,
            label=lab,
        )
    ax.axhline(1.0, color=C_C, lw=0.8, ls="--")
    ax.set_xticks(x)
    ax.set_xticklabels([str(s) for s in spans])
    ax.set_xlabel("observed span (days), projection horizon 28 days")
    ax.set_ylabel("projected $R(28)$ / true $R(28)$")
    ax.set_title("(b) Extrapolation beyond the span")
    ax.legend(loc="upper right", frameon=False)

    ax = axes[1, 0]
    for lag, col, mk in ((1, C_A, "o"), (8, C_B, "s")):
        s = c["lags"][lag]
        ax.plot(s["n"], s["theory"], "-", color=col, lw=1)
        ax.plot(
            s["n"],
            s["sim"],
            mk,
            color=col,
            ms=3.5,
            label=f"lag {lag}: {s['n_pairs']} occasion pair{'s' if s['n_pairs'] > 1 else ''}",
        )
    ax.axhline(0.95, color=C_C, lw=0.8, ls="--")
    ax.set_xscale("log")
    ax.set_xlabel("queries $n$ (log scale)")
    ax.set_ylabel("coverage of nominal 95% interval")
    ax.set_title("(c) Query-only resampling under occasion effects")
    ax.set_ylim(0, 1.02)
    ax.legend(loc="lower left", frameon=False)

    ax = axes[1, 1]
    ax.plot(
        d["W"], d["ever"], "o-", color=C_B, ms=3, lw=1, label="rendered on any of $W$ occasions"
    )
    ax.plot(d["W"], d["ge2"], "s-", color=C_A, ms=3, lw=1, label="rendered on $\\geq 2$ of $W$")
    ax.axhline(d["per_wave"], color=C_C, lw=0.8, ls="--", label="rendered on one occasion")
    ax.set_xlabel("occasions collapsed $W$")
    ax.set_ylabel("share of (query, source) cells")
    ax.set_title("(d) The collapse rule sets the estimand")
    ax.set_ylim(0, 1)
    ax.legend(loc="upper left", frameon=False)

    fig.tight_layout()
    fig.savefig(HERE / "fig_simulation.pdf")
    plt.close(fig)

    summary = {
        "label": "SYNTHETIC DATA. Simulation study of Section 5; no Elementera measurement enters.",
        "seed": 20261005,
        "panel_a": a,
        "panel_b": b,
        "panel_c": c,
        "panel_d": d,
    }
    (HERE / "simulation_summary.json").write_text(
        json.dumps(summary, indent=1, default=float) + "\n"
    )
    return summary


def main():
    HERE.mkdir(parents=True, exist_ok=True)
    sim = make_simulation_figure()
    print(
        "panel (a) noise floors:",
        {k: round(v["noise_floor_k2"], 3) for k, v in sim["panel_a"].items()},
    )
    print("panel (b):", json.dumps(sim["panel_b"]["spans"], default=lambda x: round(x, 3)))
    print("panel (c):", json.dumps(sim["panel_c"]["lags"], default=float))
    print(
        "panel (d): per-wave",
        round(sim["panel_d"]["per_wave"], 3),
        "ever@12",
        round(sim["panel_d"]["ever"][11], 3),
        "ge2@12",
        round(sim["panel_d"]["ge2"][11], 3),
    )
    print(f"written: {HERE / 'fig_simulation.pdf'}, {HERE / 'simulation_summary.json'}")


if __name__ == "__main__":
    main()

